An efficient way to perform the assembly of finite element matrices in Matlab and Octave

We describe different optimization techniques to perform the assembly of finite element matrices in Matlab and Octave, from the standard approach to recent vectorized ones, without any low level language used. We finally obtain a simple and efficient vectorized algorithm able to compete in performance with dedicated software such as FreeFEM++. The principle of this assembly algorithm is general, we present it for different matrices in the P1 finite elements case and in linear elasticity. We present numerical results which illustrate the computational costs of the different approaches

==> MassAssemblingP1OptV2.m <==
function M=MassAssemblingP1OptV2(nq,nme,me,areas)
Ig = me([1 2 3 1 2 3 1 2 3],:);
Jg = me([1 1 1 2 2 2 3 3 3],:);
a6=areas/6;
a12=areas/12;
Kg = [a6;a12;a12;a12;a6;a12;a12;a12;a6];
M = sparse(Ig,Jg,Kg,nq,nq);


==> MassWAssemblingP1OptV2.m <==
function M=MassWAssemblingP1OptV2(nq,nme,me,areas,Tw)
Ig = me([1 2 3 1 2 3 1 2 3],:);
Jg = me([1 1 1 2 2 2 3 3 3],:);
W=Tw(me).*(ones(3,1)*areas/30);
Kg=zeros(9,length(areas));
Kg(1,:)=3*W(1,:)+W(2,:)+W(3,:);
Kg(2,:)=W(1,:)+W(2,:)+W(3,:)/2;
Kg(3,:)=W(1,:)+W(2,:)/2+W(3,:);
Kg(5,:)=W(1,:)+3*W(2,:)+W(3,:);
Kg(6,:)=W(1,:)/2+W(2,:)+W(3,:);
Kg(9,:)=W(1,:)+W(2,:)+3*W(3,:);
Kg([4, 7, 8],:)=Kg([2, 3, 6],:);
M = sparse(Ig,Jg,Kg,nq,nq);


==> StiffAssemblingP1OptV2.m <==
function R=StiffAssemblingP1OptV2(nq,nme,q,me,areas)
Ig = me([1 2 3 1 2 3 1 2 3],:);
Jg = me([1 1 1 2 2 2 3 3 3],:);

q1 =q(:,me(1,:)); q2 =q(:,me(2,:)); q3 =q(:,me(3,:));
u = q2-q3; v=q3-q1; w=q1-q2;
clear q1 q2 q3
areas4=4*areas;
Kg=zeros(9,nme);
Kg(1,:)=sum(u.*u,1)./areas4; 
Kg(2,:)=sum(v.*u,1)./areas4; 
Kg(3,:)=sum(w.*u,1)./areas4;
Kg(5,:)=sum(v.*v,1)./areas4;
Kg(6,:)=sum(w.*v,1)./areas4;
Kg(9,:)=sum(w.*w,1)./areas4;
Kg([4, 7, 8],:)=Kg([2, 3, 6],:);
R = sparse(Ig,Jg,Kg,nq,nq);
